Self-supervised Predictive Coding Models Encode Speaker and Phonetic Information in Orthogonal Subspaces

Self-supervised speech representations are known to encode both speaker and phonetic information, but how they are distributed in the high-dimensional space remains largely unexplored. We hypothesize that they are encoded in orthogonal subspaces, a property that lends itself to simple disentanglement. Applying principal component analysis to representations of two predictive coding models, we identify two subspaces that capture speaker and phonetic variances, and confirm that they are nearly orthogonal. Based on this property, we propose a new speaker normalization method which collapses the subspace that encodes speaker information, without requiring transcriptions. Probing experiments show that our method effectively eliminates speaker information and outperforms a previous baseline in phone discrimination tasks. Moreover, the approach generalizes and can be used to remove information of unseen speakers.

==> plot-cpc-big.py <==
#!/usr/bin/env python3

import matplotlib
matplotlib.use('Agg')

from matplotlib import pyplot

# CPC-big
# PCA on train, results on dev
dims_used_train = [4,7,10,15,25,36,57,75,251]
var_covered_train = [50, 60, 70, 80, 90, 95, 98, 99, 100]
spk_train = [0.87,1.7,3.51,8.27,22.68,44.2,64.51,72.4,89.22]
across_abx_train = [3.99,3.96,3.9,3.89,3.81,3.8,3.76,3.85,4.19]

# PCA on dev, results on dev
dims_used_dev = [2,4,6,9,15,21,27,31,40]
spk_dev = [0.63,1.37,3.09,8.17,33.07,63.39,83.81,90.49,96.55]
across_abx_dev = [4.06,4.01,3.95,3.9,3.84,3.77,3.81,3.78,3.75]

# orig_abx = 4.11


fig = pyplot.figure(figsize=(5, 1.8))
ax1 = fig.add_subplot(111)

ax1.plot(dims_used_train, spk_train, '-', color='C0', label='train-clean-100 space')
ax1.plot([4,7,10,15,25,36,75,251], [0.87,1.7,3.51,8.27,22.68,44.2,72.4,89.22],
    '.', color='C0', label='train-clean-100 space', markersize=4, fillstyle='none')
ax1.plot([57], [64.51], 'o', color='C0')
ax1.plot(dims_used_dev, spk_dev, '--.', color='C0', label='dev-clean space',
    markersize=4)
ax1.set_ylabel('SER (%)', color='C0')
ax1.set_xlabel('Dimension of the speaker subspace collapsed')
ax1.set_xscale('log')
ax1.set_yticks([0, 25, 50, 75, 100])
ax1.tick_params(axis='y', labelcolor='C0')
# ax1.legend(loc='lower right')

ax2 = ax1.twinx()

ax2.plot(dims_used_train, across_abx_train, '-', color='C1')
ax2.plot([4,7,10,15,25,36,75,251], [3.99,3.96,3.9,3.89,3.81,3.8,3.85,4.19],
    '.', color='C1', label='train-clean-100 space', markersize=4, fillstyle='none')
ax2.plot([57], [3.76], 'o', color='C1')
ax2.plot(dims_used_dev, across_abx_dev, '--.', color='C1', markersize=4)
ax2.set_ylabel('ABX error (%)', color='C1')
ax2.set_yticks([3.8, 3.9, 4.0, 4.1, 4.2])
ax2.tick_params(axis='y', labelcolor='C1')

fig.savefig('cpc-big-spk.png', bbox_inches='tight', dpi=200)


